Basis functions on the grain boundary space: Theory

With the increasing availability of experimental and computational data concerning the properties and distribution of grain boundaries in polycrystalline materials, there is a corresponding need to efficiently and systematically express functions on the grain boundary space. A grain boundary can be described by the rotations applied to two grains on either side of a fixed boundary plane, suggesting that the grain boundary space is related to the space of rotations. This observation is used to construct an orthornormal function basis, allowing effectively arbitrary functions on the grain boundary space to be written as linear combinations of the basis functions. Moreover, a procedure is developed to construct a smaller set of basis functions consistent with the crystallographic point group symmetries, grain exchange symmetry, and the null boundary singularity. Functions with the corresponding symmetries can be efficiently expressed as linear combinations of the symmetrized basis functions. An example is provided that shows the efficacy of the symmetrization procedure.

==> figures/rotations.m <==
square = [ 2,  2, 0;
           2, -2, 0;
          -2, -2, 0;
          -2,  2, 0;
           2,  2, 0];
       
figure(1), clf;
hold on;

plot3(square(:, 1), square(:, 2), square(:, 3));

plot3([2.5, -2.5], [0, 0], [0, 0]);
plot3([0, 0], [2.5, -2.5], [0, 0]);
plot3([0, 0], [0, 0], [2.5, -2.5]);

axis equal, axis off;

c = cos(pi / 6);
s = sin(pi / 6);

plot3([0, -2. * s], [0, 0], [0, 2. * c]);
plot3([0, -1.6 * s, -1.6 * s], [0, 0, 0], [1.6 * c, 1.6 * c, 0]);

c = 1 / sqrt(3.);

plot3([0, 2. * c], [0, 2. * c], [0, -2. * c]);
plot3([1.6 * c, 1.6 * c, 0], [0, 1.6 * c, 1.6 * c], [0, 0, 0]);
plot3([1.6 * c, 1.6 * c], [1.6 * c, 1.6 * c], [0, -1.6 * c]);

view([110, 15]);

figure(2), clf;
hold on;

plot3(square(:, 1), square(:, 2), square(:, 3));

plot3([2.5, -2.5], [0, 0], [0, 0]);
plot3([0, 0], [2.5, -2.5], [0, 0]);
plot3([0, 0], [0, 0], [2.5, -2.5]);

axis equal, axis off;

c = cos(pi / 6);
s = sin(pi / 6);

plot3([0, 2. * s], [0, 0], [0, -2. * c]);
plot3([0, 1.6 * s, 1.6 * s], [0, 0, 0], [-1.6 * c, -1.6 * c, 0]);

c = 1 / sqrt(3.);

plot3([0, -2. * c], [0, 2. * c], [0, 2. * c]);
plot3([-1.6 * c, -1.6 * c, 0], [0, 1.6 * c, 1.6 * c], [0, 0, 0]);
plot3([-1.6 * c, -1.6 * c], [1.6 * c, 1.6 * c], [0, 1.6 * c]);

view([110, 15]);
